MAST: A Multi-fidelity Augmented Surrogate model via Spatial Trust-weighting

In engineering design and scientific computing, computational cost and predictive accuracy are intrinsically coupled. High-fidelity simulations provide accurate predictions but at substantial computational costs, while lower-fidelity approximations offer efficiency at the expense of accuracy. Multi-fidelity surrogate modelling addresses this trade-off by combining abundant low-fidelity data with sparse high-fidelity observations. However, existing methods rely on global correlation assumptions that can often fail in practice to capture how fidelity relationships vary across the input space, leading to poor performance, particularly under tight budget constraints. We introduce MAST, a method that blends corrected low-fidelity observations with high-fidelity predictions, trusting high-fidelity near observed samples and relying on corrected low-fidelity elsewhere. MAST achieves this through explicit discrepancy modelling and distance-based weighting with closed-form variance propagation, producing a single heteroscedastic Gaussian process. Across multi-fidelity synthetic benchmarks, MAST shows a marked improvement over the current state-of-the-art techniques. Crucially, MAST maintains robust performance across varying total budget and fidelity gaps, conditions under which competing methods exhibit significant degradation or unstable behaviour. More broadly, MAST provides a spatially adaptive framework for multi-fidelity Gaussian-process modelling, in which the contribution of low-fidelity information is governed by its proximity to high-fidelity calibration data, opening a new direction for more reliable surrogate construction under sparse and budget-constrained settings.

==> figs/src/_gp.py <==
"""Minimal NumPy GP utilities for MAST figure construction.

The figures need didactic GP posteriors that visibly collapse at HF data
and persist at LF data due to the observation-noise term. sklearn's
``GaussianProcessRegressor`` does not expose the predictive noise cleanly
in its ``return_std=True`` path, so we roll our own.
"""
import numpy as np


def rbf(a, b, lengthscale=0.15, signal=1.0):
    a = np.atleast_1d(a)
    b = np.atleast_1d(b)
    d2 = (a[:, None] - b[None, :]) ** 2
    return signal ** 2 * np.exp(-0.5 * d2 / lengthscale ** 2)


def gp_posterior(x_tr, y_tr, x_te, lengthscale, signal, noise):
    """Return (mu, var_latent, var_predictive).

    var_latent collapses to zero at training points (classical GP).
    var_predictive adds the observation noise, so the band persists at
    training points with non-negligible noise — the property we want to
    visualise for LF data.
    """
    K = rbf(x_tr, x_tr, lengthscale, signal) + noise ** 2 * np.eye(len(x_tr))
    Ks = rbf(x_tr, x_te, lengthscale, signal)
    Kss = rbf(x_te, x_te, lengthscale, signal)
    L = np.linalg.cholesky(K + 1e-8 * np.eye(len(x_tr)))
    alpha = np.linalg.solve(L.T, np.linalg.solve(L, y_tr))
    mu = Ks.T @ alpha
    v = np.linalg.solve(L, Ks)
    var_latent = np.diag(Kss) - np.sum(v * v, axis=0)
    var_pred = var_latent + noise ** 2
    return mu, np.maximum(var_latent, 0.0), np.maximum(var_pred, 0.0)


def kumaraswamy_cdf(x, a=2.0, b=4.0):
    return 1.0 - (1.0 - x ** a) ** b


==> figs/src/_palette.py <==
"""Shared palette and matplotlib style for MAST figures."""
import matplotlib as mpl
import matplotlib.pyplot as plt

HF_NAVY = "#1F3A5F"
LF_TEAL = "#2E8B8B"
ACCENT_ORANGE = "#D98E48"
NEUTRAL_GREY = "#6C757D"


def apply_style():
    mpl.rcParams.update({
        "font.family": "serif",
        "font.size": 8,
        "mathtext.fontset": "cm",
        "axes.linewidth": 0.8,
        "axes.labelsize": 8,
        "axes.titlesize": 8.5,
        "axes.titleweight": "bold",
        "xtick.labelsize": 7,
        "ytick.labelsize": 7,
        "legend.fontsize": 7,
        "legend.frameon": False,
        "lines.linewidth": 1.25,
        "lines.markersize": 4,
        "savefig.bbox": "tight",
        "pdf.fonttype": 42,
        "ps.fonttype": 42,
    })


==> figs/src/fig1_overview.py <==
"""Figure 1 — main-body three-panel MAST overview (revised).

Layout fixes vs the first pass:
- Panel 1 annotations moved to a spot that cannot collide with either
  GP posterior or panel title.
- Panel 2 uses an HF configuration in which only a subset of HF
  points lie inside the trust region, so the "locality" concept is
  visibly demonstrated.
- Panel 3's inset warp and title no longer overlap; the inset lives
  in the lower-right corner of the panel.
"""
import os
import sys
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))

import numpy as np
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches
from matplotlib.patches import FancyArrowPatch

from _palette import HF_NAVY, LF_TEAL, ACCENT_ORANGE, NEUTRAL_GREY, apply_style
from _gp import gp_posterior, kumaraswamy_cdf, rbf

apply_style()


def panel1_independent_gps(ax):
    rng = np.random.default_rng(11)
    f = lambda x: np.sin(2 * np.pi * x) + 0.3 * x

    x_grid = np.linspace(0.0, 1.0, 400)
    x_hf = np.array([0.10, 0.30, 0.50, 0.72, 0.92])
    noise_hf = 0.02
    y_hf = f(x_hf) + rng.normal(0.0, noise_hf, size=x_hf.shape)
    mu_hf, _, var_hf = gp_posterior(x_hf, y_hf, x_grid, lengthscale=0.18,
                                    signal=1.0, noise=noise_hf)
    sd_hf = np.sqrt(var_hf)

    lf_shift = -2.0
    x_lf = np.linspace(0.04, 0.96, 16)
    noise_lf = 0.18
    y_lf = f(x_lf) + rng.normal(0.0, noise_lf, size=x_lf.shape) + lf_shift
    mu_lf, _, var_lf = gp_posterior(x_lf, y_lf - lf_shift, x_grid,
                                    lengthscale=0.18, signal=1.0,
                                    noise=noise_lf)
    mu_lf = mu_lf + lf_shift
    sd_lf = np.sqrt(var_lf)

    ax.fill_between(x_grid, mu_hf - sd_hf, mu_hf + sd_hf,
                    color=HF_NAVY, alpha=0.18, linewidth=0)
    ax.plot(x_grid, mu_hf, color=HF_NAVY, linewidth=1.25)
    ax.plot(x_hf, y_hf, "o", color=HF_NAVY, markersize=4.2,
            markeredgecolor="white", markeredgewidth=0.5, zorder=5)

    ax.fill_between(x_grid, mu_lf - sd_lf, mu_lf + sd_lf,
                    color=LF_TEAL, alpha=0.20, linewidth=0)
    ax.plot(x_grid, mu_lf, color=LF_TEAL, linewidth=1.25)
    ax.plot(x_lf, y_lf, "s", color=LF_TEAL, markersize=3.6,
            markeredgecolor="white", markeredgewidth=0.4, zorder=5)

    # Annotation 1 — HF variance collapse. Point at HF training point 3
    # with a short arrow; keep text to one line to avoid title clash.
    i_hf = 2
    xp = x_hf[i_hf]
    yp_top = mu_hf[int(xp * 399)] + sd_hf[int(xp * 399)] + 0.05
    ax.annotate("HF band pinches at data",
                xy=(xp, yp_top),
                xytext=(0.42, 1.95),
                fontsize=6.3, color=HF_NAVY,
                ha="left", va="bottom",
                arrowprops=dict(arrowstyle="->", color=HF_NAVY,
                                linewidth=0.65, shrinkB=1,
                                connectionstyle="arc3,rad=-0.15"))

    # Annotation 2 — LF variance persistence. Point at LF training
    # point 9 with short arrow; keep text to one line.
    i_lf = 9
    xp2 = x_lf[i_lf]
    yp2_bot = mu_lf[int(xp2 * 399)] - sd_lf[int(xp2 * 399)] - 0.05
    ax.annotate("LF band persists at data",
                xy=(xp2, yp2_bot),
                xytext=(0.08, -3.40),
                fontsize=6.3, color=LF_TEAL,
                ha="left", va="top",
                arrowprops=dict(arrowstyle="->", color=LF_TEAL,
                                linewidth=0.65, shrinkB=1,
                                connectionstyle="arc3,rad=0.2"))

    ax.set_xlim(-0.02, 1.02)
    ax.set_ylim(-3.7, 2.4)
    ax.set_xticks([])
    ax.set_yticks([])
    ax.set_xlabel(r"$x$")
    ax.set_ylabel(r"$f(x)$")
    ax.set_title("Stage 1 — independent GP fits")
    for s in ("top", "right"):
        ax.spines[s].set_visible(False)
    ax.spines["left"].set_linewidth(0.6)
    ax.spines["bottom"].set_linewidth(0.6)


def panel2_trust_region(ax):
    # Deliberate configuration: query is near two HF points, far from
    # three others. The trust-region radius sqrt(d_min) is small
    # enough that only the two nearby HF points lie inside it.
    x_lf = np.array([
        [0.10, 0.12], [0.12, 0.88], [0.22, 0.25], [0.22, 0.72],
        [0.38, 0.10], [0.38, 0.85], [0.58, 0.08], [0.62, 0.90],
        [0.78, 0.15], [0.78, 0.40], [0.82, 0.62], [0.90, 0.15],
        [0.90, 0.85], [0.48, 0.85], [0.15, 0.50], [0.90, 0.50],
        [0.05, 0.30], [0.05, 0.72],
    ])
    # HF configuration: two near the query, three far
    x_hf = np.array([
        [0.42, 0.52],   # inside
        [0.58, 0.48],   # inside
        [0.15, 0.15],   # outside
        [0.85, 0.15],   # outside
        [0.15, 0.85],   # outside
    ])
    xq = np.array([0.50, 0.50])

    dists = np.linalg.norm(x_hf - xq, axis=1)
    d_min = dists.min()
    r_trust = np.sqrt(d_min)
    j_in = np.where(dists <= r_trust)[0]
    j_out = np.where(dists > r_trust)[0]

    # LF markers
    ax.plot(x_lf[:, 0], x_lf[:, 1], "s", color=LF_TEAL,
            markersize=3.2, markeredgecolor="white",
            markeredgewidth=0.4, alpha=0.9, zorder=2)

    # Trust region — filled light circle + darker dashed border
    circ_fill = mpatches.Circle(xq, r_trust, fill=True,
                                facecolor=ACCENT_ORANGE, alpha=0.08,
                                edgecolor="none", zorder=1.5)
    circ_line = mpatches.Circle(xq, r_trust, fill=False,
                                edgecolor=ACCENT_ORANGE, linewidth=1.3,
                                linestyle=(0, (4, 2.2)), zorder=3)
    ax.add_patch(circ_fill)
    ax.add_patch(circ_line)

    # Outside HF points — greyed
    ax.plot(x_hf[j_out, 0], x_hf[j_out, 1], "o",
            color=NEUTRAL_GREY, markersize=4.2,
            markeredgecolor="white", markeredgewidth=0.5,
            alpha=0.55, zorder=3)
    # Inside HF points — navy
    ax.plot(x_hf[j_in, 0], x_hf[j_in, 1], "o", color=HF_NAVY,
            markersize=5.0, markeredgecolor="white",
            markeredgewidth=0.5, zorder=4)

    # Highlighted LF query
    ax.plot(xq[0], xq[1], "s", color=LF_TEAL, markersize=7.0,
            markeredgecolor=HF_NAVY, markeredgewidth=0.9, zorder=6)

    # Arrows from HF inside to query
    for j in j_in:
        weight = max(0.25, 1.0 - dists[j] / r_trust)
        lw = 0.9 + 1.6 * weight
        alpha = 0.7 + 0.3 * weight
        ax.annotate("",
                    xy=xq, xytext=x_hf[j],
                    arrowprops=dict(arrowstyle="->",
                                    color=ACCENT_ORANGE,
                                    alpha=alpha, linewidth=lw,
                                    shrinkA=5, shrinkB=6),
                    zorder=5)

    # Draw a clear radius segment from centre to the circumference
    theta = np.deg2rad(60)
    rx = xq[0] + r_trust * np.cos(theta)
    ry = xq[1] + r_trust * np.sin(theta)
    ax.plot([xq[0], rx], [xq[1], ry],
            color=ACCENT_ORANGE, linewidth=1.2, zorder=4)
    # Radius label above the segment, inside the circle's upper zone.
    ax.annotate(r"$r_i{=}\sqrt{d_{\min}}$",
                xy=((xq[0] + rx) / 2 + 0.01,
                    (xq[1] + ry) / 2 + 0.005),
                xytext=((xq[0] + rx) / 2 - 0.02,
                        (xq[1] + ry) / 2 + 0.13),
                fontsize=6.2, color=ACCENT_ORANGE,
                ha="left", va="bottom",
                arrowprops=dict(arrowstyle="-", color=ACCENT_ORANGE,
                                linewidth=0.55,
                                connectionstyle="arc3,rad=0.15"))

    ax.set_xlim(0, 1)
    ax.set_ylim(0, 1)
    ax.set_aspect("equal")
    ax.set_xticks([])
    ax.set_yticks([])
    ax.set_xlabel(r"$x_1$")
    ax.set_ylabel(r"$x_2$")
    ax.set_title("Stage 2 — trust-region blend")
    for s in ("top", "right"):
        ax.spines[s].set_visible(False)
    ax.spines["left"].set_linewidth(0.6)
    ax.spines["bottom"].set_linewidth(0.6)


def panel3_warped_fusion(ax):
    rng = np.random.default_rng(7)
    x_grid = np.linspace(0.0, 1.0, 400)
    x_tilde_grid = kumaraswamy_cdf(x_grid, a=2.0, b=4.0)
    f_tilde = lambda xt: np.sin(2 * np.pi * xt) + 0.3 * xt

    x_hf_raw = np.array([0.08, 0.28, 0.48, 0.70, 0.92])
    x_hf = kumaraswamy_cdf(x_hf_raw, a=2.0, b=4.0)
    noise_hf = 0.02
    y_hf = f_tilde(x_hf) + rng.normal(0.0, noise_hf, size=x_hf.shape)

    x_lf_raw = np.linspace(0.04, 0.96, 14)
    x_lf = kumaraswamy_cdf(x_lf_raw, a=2.0, b=4.0)
    sigma_lf = 0.04 + 0.20 * (1 - np.exp(-3 * (x_lf_raw - 0.5) ** 2))
    y_lf = f_tilde(x_lf) + rng.normal(0.0, sigma_lf)

    x_all = np.concatenate([x_hf, x_lf])
    y_all = np.concatenate([y_hf, y_lf])
    K = rbf(x_all, x_all, lengthscale=0.18, signal=1.0)
    noise_diag = np.concatenate([np.full_like(x_hf, noise_hf), sigma_lf])
    K = K + np.diag(noise_diag ** 2)
    Ks = rbf(x_all, x_tilde_grid, lengthscale=0.18, signal=1.0)
    Kss = rbf(x_tilde_grid, x_tilde_grid, lengthscale=0.18, signal=1.0)
    L = np.linalg.cholesky(K + 1e-8 * np.eye(len(x_all)))
    alpha = np.linalg.solve(L.T, np.linalg.solve(L, y_all))
    mu = Ks.T @ alpha
    v = np.linalg.solve(L, Ks)
    var_latent = np.diag(Kss) - np.sum(v * v, axis=0)
    sd = np.sqrt(np.maximum(var_latent, 0.0))

    ax.fill_between(x_tilde_grid, mu - sd, mu + sd,
                    color=NEUTRAL_GREY, alpha=0.22, linewidth=0)
    ax.plot(x_tilde_grid, mu, color=HF_NAVY, linewidth=1.25)
    ax.errorbar(x_hf, y_hf, yerr=noise_hf, fmt="o",
                color=HF_NAVY, markersize=4.2,
                markeredgecolor="white", markeredgewidth=0.5,
                ecolor=HF_NAVY, elinewidth=0.7, capsize=1.5,
                capthick=0.5, zorder=6)
    ax.errorbar(x_lf, y_lf, yerr=sigma_lf, fmt="s",
                color=LF_TEAL, markersize=3.4,
                markeredgecolor="white", markeredgewidth=0.4,
                ecolor=LF_TEAL, elinewidth=0.6, alpha=0.85,
                capsize=1.5, capthick=0.4, zorder=5)

    ax.set_xlim(-0.02, 1.02)
    # Pad ylim upward to carve out clean empty space for the inset.
    y_lo, y_hi = np.min(mu - sd) - 0.15, np.max(mu + sd) + 1.2
    ax.set_ylim(y_lo, y_hi)
    ax.set_xticks([])
    ax.set_yticks([])
    ax.set_xlabel(r"$\tilde x$")
    ax.set_ylabel(r"$f(\tilde x)$")
    ax.set_title("Stage 3 — warped fusion GP")

    # Inset: Kumaraswamy warp, placed in the newly-opened empty zone
    # along the top of panel 3.
    inset_ax = ax.inset_axes([0.34, 0.72, 0.28, 0.26])
    inset_ax.set_facecolor("white")
    xx = np.linspace(0, 1, 200)
    inset_ax.plot(xx, xx, ":", color=NEUTRAL_GREY, linewidth=0.7)
    inset_ax.plot(xx, kumaraswamy_cdf(xx, 2.0, 4.0),
                  color=HF_NAVY, linewidth=1.1)
    inset_ax.set_xticks([])
    inset_ax.set_yticks([])
    inset_ax.set_xlim(0, 1)
    inset_ax.set_ylim(0, 1)
    for s in inset_ax.spines.values():
        s.set_linewidth(0.4)
    inset_ax.text(-0.05, 0.50, r"$\tilde x$",
                  transform=inset_ax.transAxes,
                  ha="right", va="center", fontsize=5.5)
    inset_ax.text(0.50, -0.08, r"$x$",
                  transform=inset_ax.transAxes,
                  ha="center", va="top", fontsize=5.5)
    inset_ax.text(0.5, 1.08, "Kumaraswamy warp",
                  transform=inset_ax.transAxes,
                  ha="center", va="bottom", fontsize=5.4,
                  color=HF_NAVY)
    for s in ("top", "right"):
        ax.spines[s].set_visible(False)
    ax.spines["left"].set_linewidth(0.6)
    ax.spines["bottom"].set_linewidth(0.6)


def draw_panel_arrow(fig, ax_from, ax_to, label):
    # Place the arrow at the bottom of the inter-panel gap, below
    # every y-axis label zone and clear of each panel's title.
    box_from = ax_from.get_position()
    box_to = ax_to.get_position()
    y = box_from.y0 + 0.12
    x1 = box_from.x1 + 0.015
    x2 = box_to.x0 - 0.015
    fig.patches.append(FancyArrowPatch(
        (x1, y), (x2, y),
        transform=fig.transFigure,
        arrowstyle="->", mutation_scale=9,
        color=NEUTRAL_GREY, linewidth=1.0))
    fig.text((x1 + x2) / 2, y + 0.018, label,
             ha="center", va="bottom", color=NEUTRAL_GREY,
             fontsize=5.3)


def main():
    fig, axes = plt.subplots(1, 3, figsize=(7.4, 2.4))
    plt.subplots_adjust(left=0.060, right=0.985, top=0.86, bottom=0.11,
                        wspace=0.45)
    panel1_independent_gps(axes[0])
    panel2_trust_region(axes[1])
    panel3_warped_fusion(axes[2])

    draw_panel_arrow(fig, axes[0], axes[1],
                     r"$\{\mu_m,\sigma^2_m,\mu_M,\sigma^2_M\}$")
    draw_panel_arrow(fig, axes[1], axes[2],
                     r"$(\mathbf{x},\,\tilde y,\,\tilde\sigma^2)$")

    out = os.path.join(os.path.dirname(__file__), "..",
                       "fig1_overview.pdf")
    fig.savefig(out, dpi=300)
    print(f"wrote {out}")


if __name__ == "__main__":
    main()


==> figs/src/fig_stage1.py <==
"""Figure 5 — Stage 1 didactic HF/LF illustration (revised).

Layout fixes vs the first pass:
- Legend moved to the middle strip between the HF and LF posteriors,
  where the two bands leave empty space.
- Annotations re-positioned to not collide with the legend or run off
  the bottom of the plot.
- Boxed inline equation removed; the same statement is carried in the
  caption.
- y-axis extended downward to leave room for the bottom annotation.
"""
import os
import sys
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))

import numpy as np
import matplotlib.pyplot as plt

from _palette import HF_NAVY, LF_TEAL, NEUTRAL_GREY, apply_style
from _gp import gp_posterior

apply_style()


def main():
    rng = np.random.default_rng(17)
    x_grid = np.linspace(0.0, 1.0, 500)
    f = lambda x: np.sin(2 * np.pi * x) + 0.3 * x

    x_hf = np.array([0.08, 0.28, 0.46, 0.70, 0.93])
    noise_hf = 0.02
    y_hf = f(x_hf) + rng.normal(0.0, noise_hf, size=x_hf.shape)
    mu_hf, _, var_hf = gp_posterior(x_hf, y_hf, x_grid, lengthscale=0.16,
                                    signal=1.0, noise=noise_hf)
    sd_hf = np.sqrt(var_hf)

    lf_shift = -2.3
    x_lf = np.linspace(0.025, 0.975, 18)
    noise_lf = 0.20
    y_lf = f(x_lf) + rng.normal(0.0, noise_lf, size=x_lf.shape) + lf_shift
    mu_lf, _, var_lf = gp_posterior(x_lf, y_lf - lf_shift, x_grid,
                                    lengthscale=0.16, signal=1.0,
                                    noise=noise_lf)
    mu_lf = mu_lf + lf_shift
    sd_lf = np.sqrt(var_lf)

    fig, ax = plt.subplots(figsize=(4.7, 3.0))

    ax.fill_between(x_grid, mu_hf - sd_hf, mu_hf + sd_hf,
                    color=HF_NAVY, alpha=0.22, linewidth=0)
    ax.plot(x_grid, mu_hf, color=HF_NAVY, linewidth=1.3)
    ax.plot(x_hf, y_hf, "o", color=HF_NAVY, markersize=5.0,
            markeredgecolor="white", markeredgewidth=0.6, zorder=6)

    ax.fill_between(x_grid, mu_lf - sd_lf, mu_lf + sd_lf,
                    color=LF_TEAL, alpha=0.24, linewidth=0)
    ax.plot(x_grid, mu_lf, color=LF_TEAL, linewidth=1.3)
    ax.plot(x_lf, y_lf, "s", color=LF_TEAL, markersize=4.0,
            markeredgecolor="white", markeredgewidth=0.5, zorder=5)

    # Annotation 1 — HF variance collapse
    i_hf = 2
    xp_hf = x_hf[i_hf]
    yp_hf_top = mu_hf[int(xp_hf * 499)] + sd_hf[int(xp_hf * 499)] + 0.05
    ax.annotate("variance collapses\nat HF data",
                xy=(xp_hf, yp_hf_top),
                xytext=(0.01, 1.95),
                fontsize=6.8, color=HF_NAVY, ha="left", va="top",
                arrowprops=dict(arrowstyle="->", color=HF_NAVY,
                                linewidth=0.7, shrinkB=1,
                                connectionstyle="arc3,rad=-0.25"))

    # Annotation 2 — LF variance persistence. Arrow terminates on an
    # LF training point where the band visibly carries width.
    i_lf = 5
    xp_lf = x_lf[i_lf]
    yp_lf_tgt = y_lf[i_lf]
    ax.annotate("variance persists\nat LF data\n(observation noise)",
                xy=(xp_lf, yp_lf_tgt - 0.25),
                xytext=(0.01, -0.65),
                fontsize=6.8, color=LF_TEAL, ha="left", va="top",
                arrowprops=dict(arrowstyle="->", color=LF_TEAL,
                                linewidth=0.7, shrinkB=3,
                                connectionstyle="arc3,rad=0.25"))

    ax.set_xlim(-0.02, 1.02)
    ax.set_ylim(-4.1, 2.3)
    ax.set_xlabel(r"$x$")
    ax.set_ylabel(r"$f(x)$")
    ax.set_xticks([])
    ax.set_yticks([])
    for s in ("top", "right"):
        ax.spines[s].set_visible(False)
    ax.spines["left"].set_linewidth(0.6)
    ax.spines["bottom"].set_linewidth(0.6)

    handles = [
        plt.Line2D([0], [0], marker="o", color="w",
                   markerfacecolor=HF_NAVY, markeredgecolor="white",
                   markeredgewidth=0.6, markersize=5, label="HF data"),
        plt.Line2D([0], [0], color=HF_NAVY, linewidth=1.3,
                   label=r"$\mathcal{GP}_M$ mean"),
        plt.Line2D([0], [0], marker="s", color="w",
                   markerfacecolor=LF_TEAL, markeredgecolor="white",
                   markeredgewidth=0.5, markersize=4, label="LF data"),
        plt.Line2D([0], [0], color=LF_TEAL, linewidth=1.3,
                   label=r"$\mathcal{GP}_m$ mean"),
    ]
    # Legend placed in the lower-right of the plot, away from both
    # annotations and both posteriors.
    ax.legend(handles=handles, loc="lower right", fontsize=6.3,
              handlelength=1.2, borderaxespad=0.5, ncol=2,
              columnspacing=0.9, framealpha=0.95,
              facecolor="white", edgecolor=NEUTRAL_GREY,
              fancybox=False)

    plt.tight_layout()
    out = os.path.join(os.path.dirname(__file__), "..",
                       "fig_stage1.pdf")
    fig.savefig(out, dpi=300)
    print(f"wrote {out}")


if __name__ == "__main__":
    main()


==> figs/src/fig_stage2.py <==
"""Figure 6 — Stage 2 trust-region matplotlib illustration (revised).

The key fix: the previous HF configuration put every HF sample inside
the trust region, so the region didn't illustrate locality. Here the
query sits close to two HF samples and far from three others. Only
the two nearby samples lie inside the sqrt(d_min) ball and contribute
to the weight; the three outside are greyed out. The trust region is
drawn with a filled light wash and a bold dashed border so the radius
is unmistakable.
"""
import os
import sys
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))

import numpy as np
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches

from _palette import HF_NAVY, LF_TEAL, ACCENT_ORANGE, NEUTRAL_GREY, apply_style

apply_style()


def main():
    # LF pool: scattered across the unit square
    x_lf = np.array([
        [0.08, 0.12], [0.08, 0.88], [0.22, 0.25], [0.22, 0.72],
        [0.38, 0.10], [0.38, 0.85], [0.62, 0.08], [0.62, 0.92],
        [0.82, 0.15], [0.82, 0.50], [0.88, 0.78], [0.93, 0.40],
        [0.48, 0.90], [0.15, 0.50], [0.90, 0.10],
        [0.05, 0.40], [0.05, 0.72], [0.70, 0.72],
    ])
    # HF configuration: two close to the query, three far away so
    # they lie outside the sqrt(d_min) trust region.
    x_hf = np.array([
        [0.44, 0.55],  # inside — nearest
        [0.58, 0.45],  # inside
        [0.12, 0.15],  # outside
        [0.90, 0.20],  # outside
        [0.20, 0.88],  # outside
    ])
    xq = np.array([0.50, 0.50])

    dists = np.linalg.norm(x_hf - xq, axis=1)
    d_min = dists.min()
    r_trust = np.sqrt(d_min)
    j_in = np.where(dists <= r_trust)[0]
    j_out = np.where(dists > r_trust)[0]

    fig, ax = plt.subplots(figsize=(3.7, 3.7))

    # Trust region — filled light wash + bold dashed border
    fill_patch = mpatches.Circle(xq, r_trust, fill=True,
                                 facecolor=ACCENT_ORANGE, alpha=0.09,
                                 edgecolor="none", zorder=1)
    line_patch = mpatches.Circle(xq, r_trust, fill=False,
                                 edgecolor=ACCENT_ORANGE, linewidth=1.5,
                                 linestyle=(0, (4.5, 2.5)), zorder=3)
    ax.add_patch(fill_patch)
    ax.add_patch(line_patch)

    # LF points
    ax.plot(x_lf[:, 0], x_lf[:, 1], "s", color=LF_TEAL,
            markersize=4.2, markeredgecolor="white",
            markeredgewidth=0.5, alpha=0.9, zorder=2,
            label="LF data")
    # Outside HF points — greyed
    ax.plot(x_hf[j_out, 0], x_hf[j_out, 1], "o",
            color=NEUTRAL_GREY, markersize=5.6,
            markeredgecolor="white", markeredgewidth=0.6,
            alpha=0.55, zorder=3,
            label="HF outside trust region")
    # Inside HF points — navy
    ax.plot(x_hf[j_in, 0], x_hf[j_in, 1], "o", color=HF_NAVY,
            markersize=6.8, markeredgecolor="white",
            markeredgewidth=0.6, zorder=4,
            label="HF inside trust region")

    # Highlighted LF query
    ax.plot(xq[0], xq[1], "s", color=LF_TEAL, markersize=9.5,
            markeredgecolor=HF_NAVY, markeredgewidth=1.3, zorder=6,
            label=r"query $\mathbf{x}_i^{(m)}$")

    # Dotted connectors + solid orange arrows from each HF-inside
    for j in j_in:
        ax.plot([x_hf[j, 0], xq[0]], [x_hf[j, 1], xq[1]],
                color=NEUTRAL_GREY, linewidth=0.5, linestyle=":",
                alpha=0.55, zorder=2.5)
        weight = max(0.25, 1.0 - dists[j] / r_trust)
        lw = 1.0 + 1.6 * weight
        alpha = 0.7 + 0.3 * weight
        ax.annotate("",
                    xy=xq, xytext=x_hf[j],
                    arrowprops=dict(arrowstyle="->",
                                    color=ACCENT_ORANGE,
                                    alpha=alpha, linewidth=lw,
                                    shrinkA=7, shrinkB=9),
                    zorder=5)

    # Radius indicator — a small solid line segment from centre to
    # the circle boundary, plus an inline label outside the region.
    theta = np.deg2rad(210)
    rx = xq[0] + r_trust * np.cos(theta)
    ry = xq[1] + r_trust * np.sin(theta)
    ax.plot([xq[0], rx], [xq[1], ry],
            color=ACCENT_ORANGE, linewidth=1.2, zorder=4)
    # Radius label outside the circle
    label_x = rx - 0.06
    label_y = ry - 0.04
    ax.annotate(r"$r_i = \sqrt{d_{\min}}$",
                xy=((xq[0] + rx) / 2, (xq[1] + ry) / 2),
                xytext=(label_x - 0.10, label_y - 0.08),
                fontsize=7.5, color=ACCENT_ORANGE,
                ha="left", va="top",
                arrowprops=dict(arrowstyle="->",
                                color=ACCENT_ORANGE,
                                linewidth=0.7,
                                connectionstyle="arc3,rad=0.2"))

    ax.set_xlim(0, 1)
    ax.set_ylim(0, 1)
    ax.set_aspect("equal")
    ax.set_xticks([])
    ax.set_yticks([])
    ax.set_xlabel(r"$x_1$")
    ax.set_ylabel(r"$x_2$")
    for s in ("top", "right"):
        ax.spines[s].set_visible(False)
    ax.spines["left"].set_linewidth(0.6)
    ax.spines["bottom"].set_linewidth(0.6)

    # Legend — below the x_1 axis label, two-column, frameless.
    ax.legend(loc="upper center", bbox_to_anchor=(0.5, -0.12),
              fontsize=6.3, handlelength=1.2, borderaxespad=0.3,
              ncol=2, columnspacing=1.0, framealpha=0.0,
              edgecolor="none")

    plt.subplots_adjust(left=0.06, right=0.98, top=0.96, bottom=0.20)
    out = os.path.join(os.path.dirname(__file__), "..",
                       "fig_stage2.pdf")
    fig.savefig(out, dpi=300)
    print(f"wrote {out}")


if __name__ == "__main__":
    main()


==> figs/src/fig_stage3.py <==
"""Figure 7 — Stage 3 warped-fusion matplotlib illustration.

Two subpanels side by side. Left: Kumaraswamy CDF warp (identity vs.
learned shape). Right: fused GP on warped inputs with per-point noise
bars: short bars on HF markers, heteroscedastic bars on augmented LF
markers.
"""
import os
import sys
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))

import numpy as np
import matplotlib.pyplot as plt
from matplotlib import gridspec

from _palette import HF_NAVY, LF_TEAL, NEUTRAL_GREY, apply_style
from _gp import kumaraswamy_cdf, rbf

apply_style()


def left_warp(ax):
    xx = np.linspace(0, 1, 300)
    ax.plot(xx, xx, ":", color=NEUTRAL_GREY, linewidth=1.0,
            label=r"identity")
    ax.plot(xx, kumaraswamy_cdf(xx, 2.0, 4.0),
            color=HF_NAVY, linewidth=1.4,
            label=r"$\Phi(x;a{=}2,b{=}4)$")
    ax.set_xlim(0, 1)
    ax.set_ylim(0, 1)
    ax.set_aspect("equal")
    ax.set_xlabel(r"$x$")
    ax.set_ylabel(r"$\tilde x = \Phi(x)$")
    ax.set_xticks([0, 0.5, 1])
    ax.set_yticks([0, 0.5, 1])
    ax.set_title("Kumaraswamy CDF warp", pad=4)
    for s in ("top", "right"):
        ax.spines[s].set_visible(False)
    ax.spines["left"].set_linewidth(0.6)
    ax.spines["bottom"].set_linewidth(0.6)
    ax.legend(loc="lower right", fontsize=6.8, handlelength=1.5,
              borderaxespad=0.3)


def right_fused(ax):
    rng = np.random.default_rng(21)
    x_grid = np.linspace(0.0, 1.0, 400)
    f_tilde = lambda xt: np.sin(2 * np.pi * xt) + 0.3 * xt

    # HF: 5 points (already in warped space)
    x_hf_raw = np.array([0.08, 0.28, 0.45, 0.68, 0.92])
    x_hf = kumaraswamy_cdf(x_hf_raw, 2.0, 4.0)
    noise_hf = 0.03
    y_hf = f_tilde(x_hf) + rng.normal(0.0, noise_hf, size=x_hf.shape)

    # Augmented LF: 15 points with heteroscedastic sigma_tilde from Stage-2
    x_lf_raw = np.linspace(0.03, 0.97, 15)
    x_lf = kumaraswamy_cdf(x_lf_raw, 2.0, 4.0)
    sigma_lf = 0.05 + 0.25 * np.abs(np.sin(4 * np.pi * x_lf_raw)) \
        * (1.0 - x_lf_raw) ** 0.5
    y_lf = f_tilde(x_lf) + rng.normal(0.0, sigma_lf)

    x_all = np.concatenate([x_hf, x_lf])
    y_all = np.concatenate([y_hf, y_lf])
    noise_all = np.concatenate([np.full_like(x_hf, noise_hf), sigma_lf])

    K = rbf(x_all, x_all, lengthscale=0.17, signal=1.0) \
        + np.diag(noise_all ** 2)
    Ks = rbf(x_all, x_grid, lengthscale=0.17, signal=1.0)
    Kss = rbf(x_grid, x_grid, lengthscale=0.17, signal=1.0)
    L = np.linalg.cholesky(K + 1e-8 * np.eye(len(x_all)))
    alpha = np.linalg.solve(L.T, np.linalg.solve(L, y_all))
    mu = Ks.T @ alpha
    v = np.linalg.solve(L, Ks)
    var_latent = np.diag(Kss) - np.sum(v * v, axis=0)
    sd = np.sqrt(np.maximum(var_latent, 0.0))

    # Fused posterior
    ax.fill_between(x_grid, mu - sd, mu + sd,
                    color=NEUTRAL_GREY, alpha=0.22, linewidth=0,
                    label=r"fused $\pm 1\sigma$")
    ax.plot(x_grid, mu, color=HF_NAVY, linewidth=1.3,
            label="fused posterior mean")

    # HF points with short error bars
    ax.errorbar(x_hf, y_hf, yerr=noise_hf, fmt="o",
                color=HF_NAVY, markersize=5.0,
                markeredgecolor="white", markeredgewidth=0.6,
                ecolor=HF_NAVY, elinewidth=0.8, capsize=1.7,
                capthick=0.5, label="HF observations", zorder=6)

    # Augmented LF with heteroscedastic bars
    ax.errorbar(x_lf, y_lf, yerr=sigma_lf, fmt="s",
                color=LF_TEAL, markersize=3.7,
                markeredgecolor="white", markeredgewidth=0.4,
                ecolor=LF_TEAL, elinewidth=0.6, alpha=0.85,
                capsize=1.5, capthick=0.4,
                label="augmented LF", zorder=5)

    ax.set_xlim(-0.02, 1.02)
    ax.set_xlabel(r"$\tilde x$")
    ax.set_ylabel(r"$f(\tilde x)$")
    ax.set_xticks([])
    ax.set_yticks([])
    ax.set_title("Stage 3 — heteroscedastic GP on warped inputs", pad=4)
    for s in ("top", "right"):
        ax.spines[s].set_visible(False)
    ax.spines["left"].set_linewidth(0.6)
    ax.spines["bottom"].set_linewidth(0.6)
    ax.legend(loc="upper right", fontsize=6.4, handlelength=1.5,
              ncol=2, columnspacing=0.8, borderaxespad=0.3)


def main():
    fig = plt.figure(figsize=(6.2, 2.6))
    gs = gridspec.GridSpec(1, 2, width_ratios=[1, 2.1], wspace=0.28,
                           left=0.07, right=0.98, top=0.87, bottom=0.13)
    ax_left = fig.add_subplot(gs[0])
    ax_right = fig.add_subplot(gs[1])
    left_warp(ax_left)
    right_fused(ax_right)
    out = os.path.join(os.path.dirname(__file__), "..",
                       "fig_stage3.pdf")
    fig.savefig(out, dpi=300)
    print(f"wrote {out}")


if __name__ == "__main__":
    main()

